Excess Clustering on Large Scales in the MegaZ DR7 Photometric Redshift Survey

We observe a large excess of power in the statistical clustering of Luminous Red Galaxies in the photometric SDSS galaxy sample called MegaZ DR7. This is seen over the lowest multipoles in the angular power spectra C_{\ell} in four equally spaced redshift bins between 0.45 < z < 0.65. However, it is most prominent in the highest redshift band at ~ 4 sigma and it emerges at an effective scale k ~ 0.01 h Mpc^{-1}. Given that MegaZ DR7 is the largest cosmic volume galaxy survey to date (3.3 (Gpc h^{-1})^3) this implies an anomaly on the largest physical scales probed by galaxies. Alternatively, this signature could be a consequence of it appearing at the most systematically susceptible redshift. There are several explanations for this excess power that range from systematics to new physics. This could have important consequences for the next generation of galaxy surveys or the LCDM model. We test the survey, data and excess power, as well as possible origins.

==> make.sh <==
latex paper
bibtex paper
latex paper
latex paper
latex paper
pdflatex paper

